Eureka: Human-Level Reward Design via Coding Large Language Models

Large Language Models (LLMs) have excelled as high-level semantic planners for sequential decision-making tasks. However, harnessing them to learn complex low-level manipulation tasks, such as dexterous pen spinning, remains an open problem. We bridge this fundamental gap and present Eureka, a human-level reward design algorithm powered by LLMs. Eureka exploits the remarkable zero-shot generation, code-writing, and in-context improvement capabilities of state-of-the-art LLMs, such as GPT-4, to perform evolutionary optimization over reward code. The resulting rewards can then be used to acquire complex skills via reinforcement learning. Without any task-specific prompting or pre-defined reward templates, Eureka generates reward functions that outperform expert human-engineered rewards. In a diverse suite of 29 open-source RL environments that include 10 distinct robot morphologies, Eureka outperforms human experts on 83% of the tasks, leading to an average normalized improvement of 52%. The generality of Eureka also enables a new gradient-free in-context learning approach to reinforcement learning from human feedback (RLHF), readily incorporating human inputs to improve the quality and the safety of the generated rewards without model updating. Finally, using Eureka rewards in a curriculum learning setting, we demonstrate for the first time, a simulated Shadow Hand capable of performing pen spinning tricks, adeptly manipulating a pen in circles at rapid speed.

==> appendix/eureka_examples/human_comparison/push_block_human.py <==
@torch.jit.script
def compute_hand_reward(
    rew_buf, reset_buf, reset_goal_buf, progress_buf, successes, consecutive_successes,
    max_episode_length: float, object_pos, object_rot, left_target_pos, left_target_rot, right_target_pos, right_target_rot, block_right_handle_pos, block_left_handle_pos,
    left_hand_pos, right_hand_pos, right_hand_ff_pos, right_hand_mf_pos, right_hand_rf_pos, right_hand_lf_pos, right_hand_th_pos,
    left_hand_ff_pos, left_hand_mf_pos, left_hand_rf_pos, left_hand_lf_pos, left_hand_th_pos,
    dist_reward_scale: float, rot_reward_scale: float, rot_eps: float,
    actions, action_penalty_scale: float,
    success_tolerance: float, reach_goal_bonus: float, fall_dist: float,
    fall_penalty: float, max_consecutive_successes: int, av_factor: float, ignore_z_rot: bool
):
    # Distance from the hand to the object
    left_goal_dist = torch.norm(left_target_pos - block_left_handle_pos, p=2, dim=-1)
    right_goal_dist = torch.norm(right_target_pos - block_right_handle_pos, p=2, dim=-1)
    # goal_dist = target_pos[:, 2] - object_pos[:, 2]

    right_hand_dist = torch.norm(block_right_handle_pos - right_hand_pos, p=2, dim=-1)
    left_hand_dist = torch.norm(block_left_handle_pos - left_hand_pos, p=2, dim=-1)

    right_hand_finger_dist = (torch.norm(block_right_handle_pos - right_hand_ff_pos, p=2, dim=-1) + torch.norm(block_right_handle_pos - right_hand_mf_pos, p=2, dim=-1)
                            + torch.norm(block_right_handle_pos - right_hand_rf_pos, p=2, dim=-1) + torch.norm(block_right_handle_pos - right_hand_lf_pos, p=2, dim=-1) 
                            + torch.norm(block_right_handle_pos - right_hand_th_pos, p=2, dim=-1))
    left_hand_finger_dist = (torch.norm(block_left_handle_pos - left_hand_ff_pos, p=2, dim=-1) + torch.norm(block_left_handle_pos - left_hand_mf_pos, p=2, dim=-1)
                            + torch.norm(block_left_handle_pos - left_hand_rf_pos, p=2, dim=-1) + torch.norm(block_left_handle_pos - left_hand_lf_pos, p=2, dim=-1) 
                            + torch.norm(block_left_handle_pos - left_hand_th_pos, p=2, dim=-1))
    # Orientation alignment for the cube in hand and goal cube
    # quat_diff = quat_mul(object_rot, quat_conjugate(target_rot))
    # rot_dist = 2.0 * torch.asin(torch.clamp(torch.norm(quat_diff[:, 0:3], p=2, dim=-1), max=1.0))

    right_hand_dist_rew = 1.2-1*right_hand_finger_dist
    left_hand_dist_rew = 1.2-1*left_hand_finger_dist

    # rot_rew = 1.0/(torch.abs(rot_dist) + rot_eps) * rot_reward_scale

    action_penalty = torch.sum(actions ** 2, dim=-1)

    # Total reward is: position distance + orientation alignment + action regularization + success bonus + fall penalty
    # reward = torch.exp(-0.05*(up_rew * dist_reward_scale)) + torch.exp(-0.05*(right_hand_dist_rew * dist_reward_scale)) + torch.exp(-0.05*(left_hand_dist_rew * dist_reward_scale))
    up_rew = torch.zeros_like(right_hand_dist_rew)
    up_rew = 5 - 5*left_goal_dist - 5*right_goal_dist

    # reward = torch.exp(-0.1*(right_hand_dist_rew * dist_reward_scale)) + torch.exp(-0.1*(left_hand_dist_rew * dist_reward_scale))
    reward = right_hand_dist_rew + left_hand_dist_rew + up_rew

    resets = torch.where(right_hand_finger_dist >= 1.2, torch.ones_like(reset_buf), reset_buf)
    resets = torch.where(left_hand_finger_dist >= 1.2, torch.ones_like(resets), resets)

    # Find out which envs hit the goal and update successes count
    successes = torch.where(successes == 0, 
                    torch.where(torch.abs(left_goal_dist) <= 0.1, 
                        torch.where(torch.abs(right_goal_dist) <= 0.1, torch.ones_like(successes), torch.ones_like(successes) * 0.5), successes), successes)

    resets = torch.where(progress_buf >= max_episode_length, torch.ones_like(resets), resets)

    goal_resets = torch.zeros_like(resets)

    num_resets = torch.sum(resets)
    finished_cons_successes = torch.sum(successes * resets.float())

    cons_successes = torch.where(resets > 0, successes * resets, consecutive_successes).mean()
    # reward = successes 

    return reward, resets, goal_resets, progress_buf, successes, cons_successes

==> appendix/eureka_examples/human_initialization/catch_underarm.py <==
Iteration 1: Human Initialization:
```python
import torch
from isaacgym.torch_utils import quat_mul, quat_conjugate

@torch.jit.script
def compute_reward(
    object_pos, object_rot, goal_pos, goal_rot,
):

    goal_dist = torch.norm(goal_pos - object_pos, p=2, dim=-1)

    quat_diff = quat_mul(object_rot, quat_conjugate(goal_rot))
    rot_dist = 2.0 * torch.asin(torch.clamp(torch.norm(quat_diff[:, 0:3], p=2, dim=-1), max=1.0))

    dist_rew = goal_dist
    reward = torch.exp(-0.2*(dist_rew * 50 + rot_dist))
    reward_components = {
        "dist_reward": dist_rew,
        "rot_reward": rot_dist,
    }


    return reward, reward_components
```

#########################################################################

Iteration 1: Reward Reflection:
We trained a RL policy using the provided reward function code and tracked the values of the individual components in the reward function as well as global policy metrics such as success rates and episode lengths after every 300 epochs and the maximum, mean, minimum values encountered:
dist_reward: ['0.41', '0.34', '0.34', '0.29', '0.26', '0.25', '0.23', '0.21', '0.21', '0.21'], Max: 0.42, Mean: 0.26, Min: 0.19 
rot_reward: ['2.21', '2.21', '2.19', '2.22', '2.20', '2.21', '2.22', '2.21', '2.20', '2.20'], Max: 2.27, Mean: 2.21, Min: 2.16 
consecutive_successes: ['0.00', '0.00', '0.00', '0.00', '0.04', '0.14', '0.25', '0.17', '0.14', '0.03'], Max: 0.33, Mean: 0.08, Min: 0.00 
episode_lengths: ['28.00', '59.83', '56.22', '51.10', '56.34', '57.48', '61.40', '64.13', '66.47', '67.11'], Max: 75.00, Mean: 60.98, Min: 28.00 
Please carefully analyze the policy feedback and provide a new, improved reward function that can better solve the task. Some helpful tips for analyzing the policy feedback:
    (1) If the success rates are always near zero, then you must rewrite the entire reward function
    (2) If the values for a certain reward component are near identical throughout, then this means RL is not able to optimize this component as it is written. You may consider
        (a) Changing its scale or the value of its temperature parameter
        (b) Re-writing the reward component 
        (c) Discarding the reward component
    (3) If some reward component magnitude is significantly larger, then you must re-scale its value to a proper range
Please analyze each existing reward component in the suggested manner above first, and then write the reward function code. The output of the reward function should consist of two items:
    (1) the total reward,
    (2) a dictionary of each individual reward component.
The code output should be formatted as a python code string: "```python ... ```".

Some helpful tips for writing the reward function code:
    (1) You may find it helpful to normalize the reward to a fixed range by applying transformations like torch.exp to the overall reward or its components
    (2) If you choose to transform a reward component, then you must also introduce a temperature parameter inside the transformation function; this parameter must be a named variable in the reward function and it must not be an input variable. Each transformed reward component should have its own temperature variable
    (3) Make sure the type of each input variable is correctly specified; a float input variable should not be specified as torch.Tensor
    (4) Most importantly, the reward code input variables must contain only attributes of the provided environment class definition (namely, variables that have prefix self.). Under no circumstance can you introduce new input variables.

#########################################################################

Iteration 2: Eureka Output:
Based on the policy feedback, we can observe that the success rates and episode lengths are improving over time. However, the values for `rot_reward` are near identical throughout policy learning, which means the RL agent is not able to optimize the current rotation reward component. We can change the scale/temperature parameter of the rotation reward and try to make it more sensitive to the changes in rotation. We will keep the distance reward component as it is because it seems to be optimized during training.

Here is an updated reward function for the given task:

```python
import torch
from isaacgym.torch_utils import quat_mul, quat_conjugate

@torch.jit.script
def compute_reward(
    object_pos: torch.Tensor, object_rot: torch.Tensor,
    goal_pos: torch.Tensor, goal_rot: torch.Tensor
) -> Tuple[torch.Tensor, Dict[str, torch.Tensor]]:
    
    goal_dist = torch.norm(goal_pos - object_pos, p=2, dim=-1)

    quat_diff = quat_mul(object_rot, quat_conjugate(goal_rot))
    rot_dist = 2.0 * torch.asin(torch.clamp(torch.norm(quat_diff[:, 0:3], p=2, dim=-1), max=1.0))

    dist_rew = goal_dist
    rot_rew_temp = 0.1
    rot_rew = torch.exp(-rot_rew_temp * rot_dist)
    
    reward = torch.exp(-0.25 * dist_rew * 50) * rot_rew
    
    reward_components = {
        "dist_reward": dist_rew,
        "rot_reward": rot_dist,
    }

    return reward, reward_components
```
The new reward function changes the scale of the rotation reward component by introducing a temperature parameter `rot_rew_temp` and applying a transformation using `torch.exp`. This should help the RL agent better optimize the rotation reward component during policy learning.

==> appendix/eureka_examples/human_reward_reflection/humanoid.py <==
#########################################################################

Iteration 1: Eureka Output:

The task is to make the humanoid run as fast as possible.
Therefore, the reward function should encourage forward movement.
This can be achieved by rewarding the agent based on the velocity in the forward direction.
We can also penalize the agent for using too much energy, as this would encourage efficient movement.

Here is a possible reward function:

```python
def compute_humanoid_reward(obs_buf, reset_buf, progress_buf, actions, up_weight, heading_weight, potentials, prev_potentials, actions_cost_scale, energy_cost_scale, joints_at_limit_cost_scale, max_motor_effort, motor_efforts, termination_height, death_cost, max_episode_length):
    # type: (Tensor, Tensor, Tensor, Tensor, float, float, Tensor, Tensor, float, float, float, float, Tensor, float, float, float) -> Tuple[Tensor, Tensor]

    # Reward is based on forward velocity
    reward = obs_buf[:, 1]

    # Penalize energy usage
    energy_cost = energy_cost_scale * torch.sum(actions**2, dim=-1)
    reward -= energy_cost

    # Penalize joints at limit
    joints_at_limit_cost = joints_at_limit_cost_scale * torch.sum(obs_buf[:, 12:32] > 0.99, dim=-1)
    reward -= joints_at_limit_cost

    # Penalize for falling
    not_upright = torch.abs(1 - obs_buf[:, 10]) > 0.25
    reward = torch.where(not_upright, torch.ones_like(reward) * death_cost, reward)

    # Reset if fallen
    reset = torch.where(not_upright, torch.ones_like(reset_buf), reset_buf)
    reset = torch.where(progress_buf >= max_episode_length - 1, torch.ones_like(reset_buf), reset)

    return reward, reset
```

This reward function encourages the agent to move forward as fast as possible, while also encouraging efficient movement and penalizing the agent for falling or reaching joint limits.

#########################################################################

Iteration 1: Human Reward Reflection:
The learned behavior resembles forward squat jump; 
please revise the reward function so that the behavior resembles forward running. 

#########################################################################

Iteration 2: Eureka Output:
 To encourage a running behavior, we can modify the reward function to reward the agent for alternating leg movements and penalize for jumping (both feet off the ground).
  We can also reward the agent for maintaining a relatively upright torso to resemble a running posture.

Here is a revised reward function:

```python
def compute_humanoid_reward(obs_buf, reset_buf, progress_buf, actions, up_weight, heading_weight, potentials, prev_potentials, actions_cost_scale, energy_cost_scale, joints_at_limit_cost_scale, max_motor_effort, motor_efforts, termination_height, death_cost, max_episode_length):
    # type: (Tensor, Tensor, Tensor, Tensor, float, float, Tensor, Tensor, float, float, float, float, Tensor, float, float, float) -> Tuple[Tensor, Tensor]

    # Reward is based on forward velocity
    reward = obs_buf[:, 1]

    # Penalize energy usage
    energy_cost = energy_cost_scale * torch.sum(actions**2, dim=-1)
    reward -= energy_cost

    # Penalize joints at limit
    joints_at_limit_cost = joints_at_limit_cost_scale * torch.sum(obs_buf[:, 12:32] > 0.99, dim=-1)
    reward -= joints_at_limit_cost

    # Reward for alternating leg movements
    leg_difference = torch.abs(obs_buf[:, 12] - obs_buf[:, 13])
    reward += leg_difference

    # Penalize for jumping (both feet off the ground)
    feet_off_ground = torch.sum(obs_buf[:, 54:56] == 0)
    reward -= feet_off_ground

    # Reward for maintaining an upright torso
    upright_torso = 1 - torch.abs(1 - obs_buf[:, 10])
    reward += upright_torso

    # Penalize for falling
    not_upright = torch.abs(1 - obs_buf[:, 10]) > 0.25
    reward = torch.where(not_upright, torch.ones_like(reward) * death_cost, reward)

    # Reset if fallen
    reset = torch.where(not_upright, torch.ones_like(reset_buf), reset_buf)
    reset = torch.where(progress_buf >= max_episode_length - 1, torch.ones_like(reset_buf), reset)

    return reward, reset
```

This reward function encourages the agent to move forward as fast as possible, while also encouraging efficient movement, alternating leg movements, maintaining an upright torso, and penalizing the agent for jumping or reaching joint limits.

#########################################################################

Iteration 2: Human Reward Reflection:
The learned behavior now looks like duck walk; 
the legs are indeed alternating but the torso is very low. 
Could you improve the reward function for upright running?

#########################################################################

Iteration 3: Eureka Output:
To encourage a more upright running posture,
  we can increase the reward for maintaining an upright torso and penalize the agent more heavily for having a low torso position.
   We can also add a reward for maintaining a certain height,
   which would discourage the "duck walk" behavior.

Here is a revised reward function:

```python
def compute_humanoid_reward(obs_buf, reset_buf, progress_buf, actions, up_weight, heading_weight, potentials, prev_potentials, actions_cost_scale, energy_cost_scale, joints_at_limit_cost_scale, max_motor_effort, motor_efforts, termination_height, death_cost, max_episode_length):
    # type: (Tensor, Tensor, Tensor, Tensor, float, float, Tensor, Tensor, float, float, float, float, Tensor, float, float, float) -> Tuple[Tensor, Tensor]

    # Reward is based on forward velocity
    reward = obs_buf[:, 1]

    # Penalize energy usage
    energy_cost = energy_cost_scale * torch.sum(actions**2, dim=-1)
    reward -= energy_cost

    # Penalize joints at limit
    joints_at_limit_cost = joints_at_limit_cost_scale * torch.sum(obs_buf[:, 12:32] > 0.99, dim=-1)
    reward -= joints_at_limit_cost

    # Reward for alternating leg movements
    leg_difference = torch.abs(obs_buf[:, 12] - obs_buf[:, 13])
    reward += leg_difference

    # Penalize for jumping (both feet off the ground)
    feet_off_ground = torch.sum(obs_buf[:, 54:56] == 0)
    reward -= feet_off_ground

    # Reward for maintaining an upright torso
    upright_torso = 1 - torch.abs(1 - obs_buf[:, 10])
    reward += 2 * upright_torso  # Increase reward for upright torso

    # Penalize for low torso position
    low_torso = obs_buf[:, 0] < 1.0
    reward = torch.where(low_torso, torch.ones_like(reward) * -1.0, reward)

    # Reward for maintaining a certain height
    height_reward = obs_buf[:, 0]
    reward += height_reward

    # Penalize for falling
    not_upright = torch.abs(1 - obs_buf[:, 10]) > 0.25
    reward = torch.where(not_upright, torch.ones_like(reward) * death_cost, reward)

    # Reset if fallen
    reset = torch.where(not_upright, torch.ones_like(reset_buf), reset_buf)
    reset = torch.where(progress_buf >= max_episode_length - 1, torch.ones_like(reset_buf), reset)

    return reward, reset
```

This reward function encourages the agent to move forward as fast as possible, while also encouraging efficient movement, alternating leg movements, maintaining an upright torso, maintaining a certain height, and penalizing the agent for jumping, having a low torso position, or reaching joint limits.

#########################################################################

Iteration 3: Human Reward Reflection:
The learned behavior has the robot hopping on one of its foot in order to move forward.
 Please revise the reward function to encourage upright running behavior. 

#########################################################################

Iteration 4: Eureka Output:
 To discourage hopping and encourage a more balanced running behavior,
  we can add a penalty for not using both legs equally.
   We can also increase the reward for maintaining an upright torso and add a penalty for high angular velocity,
    which would discourage spinning or hopping.

Here is a revised reward function:

```python
def compute_humanoid_reward(obs_buf, reset_buf, progress_buf, actions, up_weight, heading_weight, potentials, prev_potentials, actions_cost_scale, energy_cost_scale, joints_at_limit_cost_scale, max_motor_effort, motor_efforts, termination_height, death_cost, max_episode_length):
    # type: (Tensor, Tensor, Tensor, Tensor, float, float, Tensor, Tensor, float, float, float, float, Tensor, float, float, float) -> Tuple[Tensor, Tensor]

    # Reward is based on forward velocity
    reward = obs_buf[:, 1]

    # Penalize energy usage
    energy_cost = energy_cost_scale * torch.sum(actions**2, dim=-1)
    reward -= energy_cost

    # Penalize joints at limit
    joints_at_limit_cost = joints_at_limit_cost_scale * torch.sum(obs_buf[:, 12:32] > 0.99, dim=-1)
    reward -= joints_at_limit_cost

    # Reward for alternating leg movements
    leg_difference = torch.abs(obs_buf[:, 12] - obs_buf[:, 13])
    reward += leg_difference

    # Penalize for not using both legs equally
    leg_usage_difference = torch.abs(torch.sum(obs_buf[:, 12:14], dim=-1) - 1.0)
    reward -= leg_usage_difference

    # Penalize for jumping (both feet off the ground)
    feet_off_ground = torch.sum(obs_buf[:, 54:56] == 0)
    reward -= feet_off_ground

    # Reward for maintaining an upright torso
    upright_torso = 1 - torch.abs(1 - obs_buf[:, 10])
    reward += 2 * upright_torso  # Increase reward for upright torso

    # Penalize for high angular velocity
    high_ang_velocity = torch.abs(obs_buf[:, 4:7]).sum(dim=-1) > 1.0
    reward = torch.where(high_ang_velocity, torch.ones_like(reward) * -1.0, reward)

    # Penalize for falling
    not_upright = torch.abs(1 - obs_buf[:, 10]) > 0.25
    reward = torch.where(not_upright, torch.ones_like(reward) * death_cost, reward)

    # Reset if fallen
    reset = torch.where(not_upright, torch.ones_like(reset_buf), reset_buf)
    reset = torch.where(progress_buf >= max_episode_length - 1, torch.ones_like(reset_buf), reset)

    return reward, reset
```

This reward function encourages the agent to move forward as fast as possible, while also encouraging efficient movement, alternating leg movements, maintaining an upright torso, and penalizing the agent for jumping, not using both legs equally, having high angular velocity, or reaching joint limits.

#########################################################################

Iteration 4: Human Reward Reflection:
This reward function removed the penalty for low torse position that you added last time; could you just add it back in? 

#########################################################################

Iteration 5: Eureka Output:
 Sure, I apologize for the oversight. We can add back the penalty for low torso position to discourage the "duck walk" behavior. Here is the revised reward function:

```python
def compute_humanoid_reward(obs_buf, reset_buf, progress_buf, actions, up_weight, heading_weight, potentials, prev_potentials, actions_cost_scale, energy_cost_scale, joints_at_limit_cost_scale, max_motor_effort, motor_efforts, termination_height, death_cost, max_episode_length):
    # type: (Tensor, Tensor, Tensor, Tensor, float, float, Tensor, Tensor, float, float, float, float, Tensor, float, float, float) -> Tuple[Tensor, Tensor]

    # Reward is based on forward velocity
    reward = obs_buf[:, 1]

    # Penalize energy usage
    energy_cost = energy_cost_scale * torch.sum(actions**2, dim=-1)
    reward -= energy_cost

    # Penalize joints at limit
    joints_at_limit_cost = joints_at_limit_cost_scale * torch.sum(obs_buf[:, 12:32] > 0.99, dim=-1)
    reward -= joints_at_limit_cost

    # Reward for alternating leg movements
    leg_difference = torch.abs(obs_buf[:, 12] - obs_buf[:, 13])
    reward += leg_difference

    # Penalize for not using both legs equally
    leg_usage_difference = torch.abs(torch.sum(obs_buf[:, 12:14], dim=-1) - 1.0)
    reward -= leg_usage_difference

    # Penalize for jumping (both feet off the ground)
    feet_off_ground = torch.sum(obs_buf[:, 54:56] == 0)
    reward -= feet_off_ground

    # Reward for maintaining an upright torso
    upright_torso = 1 - torch.abs(1 - obs_buf[:, 10])
    reward += 2 * upright_torso  # Increase reward for upright torso

    # Penalize for low torso position
    low_torso = obs_buf[:, 0] < 1.0
    reward = torch.where(low_torso, torch.ones_like(reward) * -1.0, reward)

    # Penalize for high angular velocity
    high_ang_velocity = torch.abs(obs_buf[:, 4:7]).sum(dim=-1) > 1.0
    reward = torch.where(high_ang_velocity, torch.ones_like(reward) * -1.0, reward)

    # Penalize for falling
    not_upright = torch.abs(1 - obs_buf[:, 10]) > 0.25
    reward = torch.where(not_upright, torch.ones_like(reward) * death_cost, reward)

    # Reset if fallen
    reset = torch.where(not_upright, torch.ones_like(reset_buf), reset_buf)
    reset = torch.where(progress_buf >= max_episode_length - 1, torch.ones_like(reset_buf), reset)

    return reward, reset
```

This reward function encourages the agent to move forward as fast as possible, while also encouraging efficient movement, alternating leg movements, maintaining an upright torso, and penalizing the agent for jumping, not using both legs equally, having a low torso position, having high angular velocity, or reaching joint limits.


